Weighted basic parallel processes and combinatorial enumeration

We study weighted basic parallel processes (WBPP), a nonlinear recursive generalisation of weighted finite automata inspired from process algebra and Petri net theory. Our main result is an algorithm of 2-EXPSPACE complexity for the WBPP equivalence problem. While (unweighted) BPP language equivalence is undecidable, we can use this algorithm to decide multiplicity equivalence of BPP and language equivalence of unambiguous BPP, with the same complexity. These are long-standing open problems for the related model of weighted context-free grammars. Our second contribution is a connection between WBPP, power series solutions of systems of polynomial differential equations, and combinatorial enumeration. To this end we consider constructible differentially finite power series (CDF), a class of multivariate differentially algebraic series introduced by Bergeron and Reutenauer in order to provide a combinatorial interpretation to differential equations. CDF series generalise rational, algebraic, and a large class of D-finite (holonomic) series, for which decidability of equivalence was an open problem. We show that CDF series correspond to commutative WBPP series. As a consequence of our result on WBPP and commutativity, we show that equivalence of CDF power series can be decided with 2-EXPTIME complexity. The complexity analysis is based on effective bounds from algebraic geometry, namely on the length of chains of polynomial ideals constructed by repeated application of finitely many, not necessarily commuting derivations of a multivariate polynomial ring. This is obtained by generalising a result of Novikov and Yakovenko in the case of a single derivation, which is noteworthy since generic bounds on ideal chains are non-primitive recursive in general. On the way, we develop the theory of \WBPP~series and \CDF~power series, exposing several of their appealing properties.

==> myaspell.sh <==
#!/bin/bash

aspell --home-dir=. --lang=en_GB --encoding=utf-8 \
		--add-tex-command="bibliographystyle op" \
		--add-tex-command="renewrobustcmd op op" \
		--add-tex-command="mylabel op" \
		--add-tex-command="myeqref op" \
		--add-tex-command="myref op" \
		--add-tex-command="eqref op" \
		--add-tex-command="cref op" \
		--add-tex-command="Cref op" \
		--add-tex-command="set op" \
		--add-tex-command="text op" \
		--add-tex-command="NewDocumentEnvironment op" \
		--add-tex-command="DeclareMathOperator op" \
		--add-tex-command="DeclareMathOperator op op" \
		--add-tex-command="newtotcounter op" \
		--add-tex-command="total op" \
		--add-tex-command="color op" \
		--add-tex-command="colorlet op" \
		--add-tex-command="hyperref op" \
		--add-tex-command="newgeometry op" \
		--add-tex-command="RequirePackage op" \
		--add-tex-command="inputencoding op" \
		--add-tex-command="fancyhead op" \
		--add-tex-command="definecolor op" \
		--add-tex-command="titlecontents op" \
		--add-tex-command="pagecolor op" \
		--add-tex-command="myfigref op" \
		--add-tex-command="inputoptional op" \
		--add-tex-command="textsf op" \
		--add-tex-command="mathsf op" \
		--add-tex-command="todo op" \
		--add-tex-command="index op" \
		--add-tex-command="newindex op" \
		--add-tex-command="theoremstyle op" \
		--add-tex-command="newtheoremstyle op" \
		--mode=tex $1 $2 $3



==> spell-check.sh <==
#!/bin/bash

# run aspell interactively

sources=`find . -print | grep ".*\.tex\$" | grep -v "macros.tex" | grep -v "packages.tex"`

for file in $sources; do
	./myaspell.sh -c $file;
done;
